Yukawa coupling beta-functions in the Standard Model at three loops

We present the results for three-loop beta-functions for Yukawa couplings of heavy Standard Model fermions calculated within the unbroken phase of the model. The calculation is carried out with the help of the MINCER program in a general linear gauge, and the final result is independent of the gauge-fixing parameters. In order to calculate three-point functions, we made use of infrared rearrangement (IRR) trick. Due to the chiral structure of the SM a careful treatment of loops with fermions is required to perform the calculation. It turns out that gauge anomaly cancellation in the SM allows us to obtain the result by means of the semi-naive treatment of gamma5.

==> anc/Zyu.m <==
(* 
  Renormalization constant for Top Yukawa *squared* : at = Yt^2/(16 Pi^2) 
 *)

Zat = 1 + ((-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau)*h^2)/(20*ep) + 
 h^4*(((51*a1^2)/160 + (153*a1*a2)/80 + (339*a2^2)/32 - (117*a1*ab)/80 - 
     (81*a2*ab)/16 + (9*ab^2)/2 + (34*a1*as)/5 + 18*a2*as - 18*ab*as + 
     76*as^2 - (459*a1*at)/80 - (243*a2*at)/16 + (45*ab*at)/4 - 54*as*at + 
     (81*at^2)/4 - (79*a1*atau)/40 - (27*a2*atau)/8 + (15*ab*atau)/4 - 
     8*as*atau + (33*at*atau)/4 + (7*atau^2)/4 - (17*a1^2*NG)/30 - 
     (3*a2^2*NG)/2 - (16*as^2*NG)/3)/ep^2 + 
   ((9*a1^2)/400 - (9*a1*a2)/40 - (35*a2^2)/8 + (7*a1*ab)/160 + 
     (99*a2*ab)/32 - ab^2/8 + (19*a1*as)/30 + (9*a2*as)/2 + 2*ab*as - 
     (202*as^2)/3 + (393*a1*at)/160 + (225*a2*at)/32 - (11*ab*at)/8 + 
     18*as*at - 6*at^2 + (15*a1*atau)/16 + (15*a2*atau)/16 + (5*ab*atau)/8 - 
     (9*at*atau)/8 - (9*atau^2)/8 - 6*at*lam + 3*lam^2 + (29*a1^2*NG)/90 + 
     (a2^2*NG)/2 + (40*as^2*NG)/9)/ep) + 
 h^6*(((-663*a1^3)/64000 - (1989*a1^2*a2)/12800 - (10149*a1*a2^2)/2560 - 
     (73829*a2^3)/1536 + (1233*a1^2*ab)/6400 + (1233*a1*a2*ab)/640 + 
     (3633*a2^2*ab)/256 - (1701*a1*ab^2)/640 - (1701*a2*ab^2)/128 + 
     (819*ab^3)/64 - (221*a1^2*as)/400 - (153*a1*a2*as)/40 - 
     (597*a2^2*as)/16 + (137*a1*ab*as)/20 + (117*a2*ab*as)/4 - 
     (189*ab^2*as)/4 - (51*a1*as^2)/2 - (135*a2*as^2)/2 + 107*ab*as^2 - 
     520*as^3 + (10251*a1^2*at)/6400 + (5967*a1*a2*at)/640 + 
     (10899*a2^2*at)/256 - (2529*a1*ab*at)/320 - (1701*a2*ab*at)/64 + 
     (1575*ab^2*at)/64 + (663*a1*as*at)/20 + (351*a2*as*at)/4 - 
     (189*ab*as*at)/2 + 321*as^2*at - (12393*a1*at^2)/640 - 
     (6561*a2*at^2)/128 + (2601*ab*at^2)/64 - (729*as*at^2)/4 + 
     (3645*at^3)/64 + (4331*a1^2*atau)/3200 + (1251*a1*a2*atau)/320 + 
     (1211*a2^2*atau)/128 - (211*a1*ab*atau)/40 - (81*a2*ab*atau)/8 + 
     (369*ab^2*atau)/32 + (31*a1*as*atau)/5 + 9*a2*as*atau - 23*ab*as*atau + 
     30*as^2*atau - (467*a1*at*atau)/40 - (81*a2*at*atau)/4 + 
     (381*ab*at*atau)/16 - 49*as*at*atau + (1029*at^2*atau)/32 - 
     (321*a1*atau^2)/80 - (81*a2*atau^2)/16 + (59*ab*atau^2)/8 - 
     6*as*atau^2 + (97*at*atau^2)/8 + (11*atau^3)/4 + 
     (221*a1^2*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/64000 + 
     (153*a1*a2*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/6400 + 
     (597*a2^2*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/2560 - 
     (33*a1*ab*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/1600 - 
     (27*a2*ab*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/320 + 
     (63*ab^2*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/640 + 
     (17*a1*as*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/200 + 
     (9*a2*as*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/40 - 
     (3*ab*as*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/10 + 
     (3*as^2*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/2 - 
     (153*a1*at*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/1600 - 
     (81*a2*at*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/320 + 
     (63*ab*at*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/320 - 
     (9*as*at*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/10 + 
     (243*at^2*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/640 - 
     (31*a1*atau*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/800 - 
     (9*a2*atau*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/160 + 
     (3*ab*atau*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/40 - 
     (as*atau*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/10 + 
     (3*at*atau*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/20 + 
     (3*atau^2*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/80 + 
     (119*a1^3*NG)/720 + (51*a1^2*a2*NG)/80 + (51*a1*a2^2*NG)/80 + 
     (769*a2^3*NG)/48 - (61*a1^2*ab*NG)/120 - (15*a2^2*ab*NG)/8 + 
     (34*a1^2*as*NG)/15 + 6*a2^2*as*NG + (34*a1*as^2*NG)/15 + 6*a2*as^2*NG - 
     (20*ab*as^2*NG)/3 + (896*as^3*NG)/9 - (17*a1^2*at*NG)/8 - 
     (45*a2^2*at*NG)/8 - 20*as^2*at*NG - (47*a1^2*atau*NG)/60 - 
     (5*a2^2*atau*NG)/4 - (8*as^2*atau*NG)/3 - 
     (17*a1^2*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau)*NG)/1200 - 
     (3*a2^2*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau)*NG)/80 - 
     (2*as^2*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau)*NG)/15 - 
     (68*a1^3*NG^2)/135 - (4*a2^3*NG^2)/3 - (128*as^3*NG^2)/27)/ep^3 + 
   ((-189*a1^3)/3200 - (123*a1^2*a2)/640 + (97*a1*a2^2)/40 + 
     (33523*a2^3)/576 + (1253*a1^2*ab)/19200 - (1599*a1*a2*ab)/640 - 
     (5049*a2^2*ab)/256 + (635*a1*ab^2)/384 + (1833*a2*ab^2)/128 - 
     (207*ab^3)/32 - (1217*a1^2*as)/3600 - (69*a1*a2*as)/40 + 
     (27*a2^2*as)/16 + (a1*ab*as)/5 - (33*a2*ab*as)/2 + (71*ab^2*as)/3 + 
     (4277*a1*as^2)/180 + (165*a2*as^2)/4 - (799*ab*as^2)/6 + (9316*as^3)/9 - 
     (22909*a1^2*at)/19200 - (7179*a1*a2*at)/640 - (13555*a2^2*at)/256 + 
     (239*a1*ab*at)/48 + (1065*a2*ab*at)/32 + (ab^2*at)/16 - 
     (129*a1*as*at)/5 - 57*a2*as*at + (293*ab*as*at)/6 - (3205*as^2*at)/6 + 
     (14419*a1*at^2)/640 + (8091*a2*at^2)/128 - (659*ab*at^2)/32 + 
     (355*as*at^2)/2 - (87*at^3)/2 - (1757*a1^2*atau)/3200 - 
     (807*a1*a2*atau)/320 - (1117*a2^2*atau)/128 + (391*a1*ab*atau)/192 + 
     (345*a2*ab*atau)/64 - (143*ab^2*atau)/96 - (103*a1*as*atau)/30 - 
     (3*a2*as*atau)/2 + (25*ab*as*atau)/6 - (101*as^2*atau)/3 + 
     (1969*a1*at*atau)/192 + (1059*a2*at*atau)/64 + (29*ab*at*atau)/24 + 
     (175*as*at*atau)/6 - (575*at^2*atau)/32 + (1809*a1*atau^2)/320 + 
     (489*a2*atau^2)/64 - (521*ab*atau^2)/96 + (9*as*atau^2)/2 - 
     (329*at*atau^2)/32 - (55*atau^3)/16 + 
     (9*a1^2*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/16000 - 
     (9*a1*a2*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/1600 - 
     (7*a2^2*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/64 + 
     (7*a1*ab*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/6400 + 
     (99*a2*ab*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/1280 - 
     (ab^2*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/320 + 
     (19*a1*as*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/1200 + 
     (9*a2*as*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/80 + 
     (ab*as*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/20 - 
     (101*as^2*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/60 + 
     (393*a1*at*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/6400 + 
     (45*a2*at*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/256 - 
     (11*ab*at*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/320 + 
     (9*as*at*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/20 - 
     (3*at^2*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/20 + 
     (3*a1*atau*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/128 + 
     (3*a2*atau*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/128 + 
     (ab*atau*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/64 - 
     (9*at*atau*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/320 - 
     (9*atau^2*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau))/320 + 
     (27*a1^2*lam)/200 + (9*a1*a2*lam)/20 + (9*a2^2*lam)/8 - 12*ab^2*lam + 
     (121*a1*at*lam)/20 + (81*a2*at*lam)/4 - (39*ab*at*lam)/2 + 
     40*as*at*lam - (117*at^2*lam)/2 - 9*at*atau*lam - 6*atau^2*lam - 
     (3*at*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau)*lam)/20 - 
     (123*a1*lam^2)/40 - (99*a2*lam^2)/8 + (69*ab*lam^2)/4 - 12*as*lam^2 + 
     (15*at*lam^2)/4 + (15*atau*lam^2)/2 + 
     (3*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau)*lam^2)/40 + 
     24*lam^3 - (4907*a1^3*NG)/10800 - (253*a1^2*a2*NG)/400 - 
     (37*a1*a2^2*NG)/80 - (2749*a2^3*NG)/144 + (a1^2*ab*NG)/4 + 
     (9*a2^2*ab*NG)/4 - (1241*a1^2*as*NG)/675 - 3*a2^2*as*NG - 
     (349*a1*as^2*NG)/135 - 7*a2*as^2*NG + (26*ab*as^2*NG)/3 - 
     (1600*as^3*NG)/9 + (167*a1^2*at*NG)/60 + (23*a2^2*at*NG)/4 + 
     (94*as^2*at*NG)/3 + (59*a1^2*atau*NG)/45 + a2^2*atau*NG + 
     (20*as^2*atau*NG)/9 + (29*a1^2*(-17*a1 - 45*a2 + 30*ab - 160*as + 
        90*at + 20*atau)*NG)/3600 + 
     (a2^2*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau)*NG)/80 + 
     (as^2*(-17*a1 - 45*a2 + 30*ab - 160*as + 90*at + 20*atau)*NG)/9 + 
     (116*a1^3*NG^2)/405 + (4*a2^3*NG^2)/9 + (320*as^3*NG^2)/81)/ep^2 + 
   ((18103*a1^3)/72000 + (1081*a1^2*a2)/1600 + (309*a1*a2^2)/320 - 
     (14677*a2^3)/1728 - (35153*a1^2*ab)/57600 + (249*a1*a2*ab)/128 + 
     (4551*a2^2*ab)/256 - (959*a1*ab^2)/480 - (761*a2*ab^2)/32 + 
     (159*ab^3)/16 - (1187*a1^2*as)/900 - (107*a1*a2*as)/20 + 22*a2^2*as - 
     (457*a1*ab*as)/90 - (9*a2*ab*as)/2 + (82*ab^2*as)/3 - 
     (127*a1*as^2)/180 + (177*a2*as^2)/4 - (277*ab*as^2)/6 - (2498*as^3)/3 - 
     (44179*a1^2*at)/57600 + (2699*a1*a2*at)/640 + (16413*a2^2*at)/256 - 
     (461*a1*ab*at)/160 - (769*a2*ab*at)/32 + (275*ab^2*at)/8 - 
     (42*a1*as*at)/5 - 56*a2*as*at + 9*ab*as*at + (4799*as^2*at)/18 - 
     (2437*a1*at^2)/240 - (531*a2*at^2)/16 + (739*ab*at^2)/48 - 
     (157*as*at^2)/3 + (113*at^3)/8 - (4043*a1^2*atau)/1920 - 
     (347*a1*a2*atau)/320 + (707*a2^2*atau)/128 + (491*a1*ab*atau)/360 - 
     (51*a2*ab*atau)/8 + (22*ab^2*atau)/3 - (43*ab*as*atau)/18 - 
     (21*a1*at*atau)/5 - (27*a2*at*atau)/4 + (7*ab*at*atau)/6 + 
     (5*as*at*atau)/6 + (7*at^2*atau)/2 - (9*a1*atau^2)/16 - 
     (105*a2*atau^2)/16 + (53*ab*atau^2)/12 + (69*at*atau^2)/8 + 
     (71*atau^3)/48 - (363*a1^2*lam)/400 + (39*a1*a2*lam)/40 - 
     (57*a2^2*lam)/16 + 5*ab^2*lam - (127*a1*at*lam)/30 - (45*a2*at*lam)/2 + 
     31*ab*at*lam + (16*as*at*lam)/3 + 66*at^2*lam + 10*at*atau*lam + 
     5*atau^2*lam + 3*a1*lam^2 + 15*a2*lam^2 - (97*ab*lam^2)/4 + 
     (5*at*lam^2)/4 - (15*atau*lam^2)/2 - 12*lam^3 + (53413*a1^3*NG)/32400 + 
     (241*a1^2*a2*NG)/1200 - (3*a1*a2^2*NG)/80 - (1139*a2^3*NG)/432 - 
     (23*a1^2*ab*NG)/720 - (23*a2^2*ab*NG)/16 + (5281*a1^2*as*NG)/2700 + 
     (19*a2^2*as*NG)/4 + (88*a1*as^2*NG)/27 + (38*a2*as^2*NG)/3 - 
     (14*ab*as^2*NG)/9 + (8864*as^3*NG)/81 - (115*a1^2*at*NG)/48 - 
     (117*a2^2*at*NG)/16 - 18*as^2*at*NG - (39*a1^2*atau*NG)/40 - 
     (7*a2^2*atau*NG)/8 + (146*a1^3*NG^2)/243 + (50*a2^3*NG^2)/27 + 
     (1120*as^3*NG^2)/243 - (51*a1^3*z3)/1000 - (51*a1^2*a2*z3)/200 - 
     (9*a1*a2^2*z3)/40 + (15*a2^3*z3)/8 - (199*a1^2*ab*z3)/600 + 
     (9*a1*a2*ab*z3)/10 - (75*a2^2*ab*z3)/8 + (19*a1*ab^2*z3)/30 + 
     (21*a2*ab^2*z3)/2 + (3*ab^3*z3)/2 - (28*a1*ab*as*z3)/15 - 
     36*a2*ab*as*z3 - (64*ab^2*as*z3)/3 - (44*ab*as^2*z3)/3 - 
     (31*a1^2*at*z3)/200 + (123*a1*a2*at*z3)/20 - (243*a2^2*at*z3)/8 + 
     (a1*ab*at*z3)/6 - (3*a2*ab*at*z3)/2 - 16*ab^2*at*z3 + 12*a1*as*at*z3 + 
     60*a2*as*at*z3 - (32*ab*as*at*z3)/3 - 76*as^2*at*z3 + (9*at^3*z3)/2 - 
     (269*a1^2*atau*z3)/100 - (3*a1*a2*atau*z3)/5 - (27*a2^2*atau*z3)/4 - 
     (9*a1*ab*atau*z3)/5 + 3*a2*ab*atau*z3 + (8*a1*at*atau*z3)/5 - 
     3*a2*at*atau*z3 - (9*a1*atau^2*z3)/5 + 3*a2*atau^2*z3 + atau^3*z3 - 
     (323*a1^3*NG*z3)/225 - (17*a1^2*a2*NG*z3)/25 - (3*a1*a2^2*NG*z3)/5 + 
     15*a2^3*NG*z3 - (748*a1^2*as*NG*z3)/225 - 12*a2^2*as*NG*z3 - 
     (176*a1*as^2*NG*z3)/45 - 16*a2*as^2*NG*z3 + (640*as^3*NG*z3)/9)/ep);

(* 
  Renormalization constant for Bottom Yukawa *squared* : ab = Yb^2/(16 Pi^2) 
 *)


Zab = 1 + ((-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau)*h^2)/(4*ep) + 
 h^4*(((3*a1^2)/160 + (9*a1*a2)/16 + (339*a2^2)/32 - (27*a1*ab)/16 - 
     (243*a2*ab)/16 + (81*ab^2)/4 + 2*a1*as + 18*a2*as - 54*ab*as + 76*as^2 - 
     (81*a1*at)/80 - (81*a2*at)/16 + (45*ab*at)/4 - 18*as*at + (9*at^2)/2 - 
     (11*a1*atau)/8 - (27*a2*atau)/8 + (33*ab*atau)/4 - 8*as*atau + 
     (15*at*atau)/4 + (7*atau^2)/4 - (a1^2*NG)/6 - (3*a2^2*NG)/2 - 
     (16*as^2*NG)/3)/ep^2 + ((-29*a1^2)/400 - (27*a1*a2)/40 - (35*a2^2)/8 + 
     (237*a1*ab)/160 + (225*a2*ab)/32 - 6*ab^2 + (31*a1*as)/30 + 
     (9*a2*as)/2 + 18*ab*as - (202*as^2)/3 + (91*a1*at)/160 + (99*a2*at)/32 - 
     (11*ab*at)/8 + 2*as*at - at^2/8 + (15*a1*atau)/16 + (15*a2*atau)/16 - 
     (9*ab*atau)/8 + (5*at*atau)/8 - (9*atau^2)/8 - 6*ab*lam + 3*lam^2 - 
     (a1^2*NG)/90 + (a2^2*NG)/2 + (40*as^2*NG)/9)/ep) + 
 h^6*((a1^3/12800 - (9*a1^2*a2)/2560 - (597*a1*a2^2)/512 - 
     (73829*a2^3)/1536 + (27*a1^2*ab)/256 + (351*a1*a2*ab)/128 + 
     (10899*a2^2*ab)/256 - (729*a1*ab^2)/128 - (6561*a2*ab^2)/128 + 
     (3645*ab^3)/64 - (a1^2*as)/80 - (9*a1*a2*as)/8 - (597*a2^2*as)/16 + 
     (39*a1*ab*as)/4 + (351*a2*ab*as)/4 - (729*ab^2*as)/4 - (15*a1*as^2)/2 - 
     (135*a2*as^2)/2 + 321*ab*as^2 - 520*as^3 + (309*a1^2*at)/1280 + 
     (1341*a1*a2*at)/640 + (3633*a2^2*at)/256 - (1629*a1*ab*at)/320 - 
     (1701*a2*ab*at)/64 + (2601*ab^2*at)/64 + (149*a1*as*at)/20 + 
     (117*a2*as*at)/4 - (189*ab*as*at)/2 + 107*as^2*at - (2457*a1*at^2)/640 - 
     (1701*a2*at^2)/128 + (1575*ab*at^2)/64 - (189*as*at^2)/4 + 
     (819*at^3)/64 + (607*a1^2*atau)/640 + (207*a1*a2*atau)/64 + 
     (1211*a2^2*atau)/128 - 8*a1*ab*atau - (81*a2*ab*atau)/4 + 
     (1029*ab^2*atau)/32 + 5*a1*as*atau + 9*a2*as*atau - 49*ab*as*atau + 
     30*as^2*atau - (26*a1*at*atau)/5 - (81*a2*at*atau)/8 + 
     (381*ab*at*atau)/16 - 23*as*at*atau + (369*at^2*atau)/32 - 
     (57*a1*atau^2)/16 - (81*a2*atau^2)/16 + (97*ab*atau^2)/8 - 6*as*atau^2 + 
     (59*at*atau^2)/8 + (11*atau^3)/4 + 
     (a1^2*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/2560 + 
     (9*a1*a2*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/256 + 
     (597*a2^2*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/512 - 
     (9*a1*ab*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/64 - 
     (81*a2*ab*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/64 + 
     (243*ab^2*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/128 + 
     (a1*as*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/8 + 
     (9*a2*as*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/8 - 
     (9*ab*as*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/2 + 
     (15*as^2*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/2 - 
     (33*a1*at*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/320 - 
     (27*a2*at*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/64 + 
     (63*ab*at*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/64 - 
     (3*as*at*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/2 + 
     (63*at^2*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/128 - 
     (5*a1*atau*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/32 - 
     (9*a2*atau*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/32 + 
     (3*ab*atau*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/4 - 
     (as*atau*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/2 + 
     (3*at*atau*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/8 + 
     (3*atau^2*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/16 - 
     (a1^3*NG)/720 + (3*a1^2*a2*NG)/16 + (3*a1*a2^2*NG)/16 + 
     (769*a2^3*NG)/48 - (5*a1^2*ab*NG)/8 - (45*a2^2*ab*NG)/8 + 
     (2*a1^2*as*NG)/3 + 6*a2^2*as*NG + (2*a1*as^2*NG)/3 + 6*a2*as^2*NG - 
     20*ab*as^2*NG + (896*as^3*NG)/9 - (49*a1^2*at*NG)/120 - 
     (15*a2^2*at*NG)/8 - (20*as^2*at*NG)/3 - (7*a1^2*atau*NG)/12 - 
     (5*a2^2*atau*NG)/4 - (8*as^2*atau*NG)/3 - 
     (a1^2*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau)*NG)/48 - 
     (3*a2^2*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau)*NG)/16 - 
     (2*as^2*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau)*NG)/3 - 
     (4*a1^3*NG^2)/27 - (4*a2^3*NG^2)/3 - (128*as^3*NG^2)/27)/ep^3 + 
   ((-517*a1^3)/48000 + (219*a1^2*a2)/3200 + (431*a1*a2^2)/160 + 
     (33523*a2^3)/576 - (14077*a1^2*ab)/19200 - (5271*a1*a2*ab)/640 - 
     (13555*a2^2*ab)/256 + (7519*a1*ab^2)/640 + (8091*a2*ab^2)/128 - 
     (87*ab^3)/2 + (703*a1^2*as)/3600 + (39*a1*a2*as)/40 + (27*a2^2*as)/16 - 
     (41*a1*ab*as)/5 - 57*a2*ab*as + (355*ab^2*as)/2 + (89*a1*as^2)/180 + 
     (165*a2*as^2)/4 - (3205*ab*as^2)/6 + (9316*as^3)/9 - 
     (1987*a1^2*at)/19200 - (1959*a1*a2*at)/640 - (5049*a2^2*at)/256 + 
     (701*a1*ab*at)/120 + (1065*a2*ab*at)/32 - (659*ab^2*at)/32 - 
     (16*a1*as*at)/5 - (33*a2*as*at)/2 + (293*ab*as*at)/6 - (799*as^2*at)/6 + 
     (7339*a1*at^2)/1920 + (1833*a2*at^2)/128 + (ab*at^2)/16 + 
     (71*as*at^2)/3 - (207*at^3)/32 - (1969*a1^2*atau)/3200 - 
     (789*a1*a2*atau)/320 - (1117*a2^2*atau)/128 + (1609*a1*ab*atau)/192 + 
     (1059*a2*ab*atau)/64 - (575*ab^2*atau)/32 - (97*a1*as*atau)/30 - 
     (3*a2*as*atau)/2 + (175*ab*as*atau)/6 - (101*as^2*atau)/3 + 
     (583*a1*at*atau)/192 + (345*a2*at*atau)/64 + (29*ab*at*atau)/24 + 
     (25*as*at*atau)/6 - (143*at^2*atau)/96 + (1701*a1*atau^2)/320 + 
     (489*a2*atau^2)/64 - (329*ab*atau^2)/32 + (9*as*atau^2)/2 - 
     (521*at*atau^2)/96 - (55*atau^3)/16 - 
     (29*a1^2*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/3200 - 
     (27*a1*a2*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/320 - 
     (35*a2^2*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/64 + 
     (237*a1*ab*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/1280 + 
     (225*a2*ab*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/256 - 
     (3*ab^2*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/4 + 
     (31*a1*as*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/240 + 
     (9*a2*as*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/16 + 
     (9*ab*as*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/4 - 
     (101*as^2*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/12 + 
     (91*a1*at*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/1280 + 
     (99*a2*at*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/256 - 
     (11*ab*at*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/64 + 
     (as*at*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/4 - 
     (at^2*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/64 + 
     (15*a1*atau*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/128 + 
     (15*a2*atau*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/128 - 
     (9*ab*atau*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/64 + 
     (5*at*atau*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/64 - 
     (9*atau^2*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau))/64 + 
     (27*a1^2*lam)/200 + (9*a1*a2*lam)/20 + (9*a2^2*lam)/8 + 
     (61*a1*ab*lam)/20 + (81*a2*ab*lam)/4 - (117*ab^2*lam)/2 + 40*ab*as*lam - 
     (39*ab*at*lam)/2 - 12*at^2*lam - 9*ab*atau*lam - 6*atau^2*lam - 
     (3*ab*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau)*lam)/4 - 
     (87*a1*lam^2)/40 - (99*a2*lam^2)/8 + (15*ab*lam^2)/4 - 12*as*lam^2 + 
     (69*at*lam^2)/4 + (15*atau*lam^2)/2 + 
     (3*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau)*lam^2)/8 + 24*lam^3 - 
     (1829*a1^3*NG)/10800 - (27*a1^2*a2*NG)/80 - (41*a1*a2^2*NG)/80 - 
     (2749*a2^3*NG)/144 + (3*a1^2*ab*NG)/5 + (23*a2^2*ab*NG)/4 + 
     (7*a1^2*as*NG)/27 - 3*a2^2*as*NG - (29*a1*as^2*NG)/27 - 7*a2*as^2*NG + 
     (94*ab*as^2*NG)/3 - (1600*as^3*NG)/9 + (17*a1^2*at*NG)/30 + 
     (9*a2^2*at*NG)/4 + (26*as^2*at*NG)/3 + (103*a1^2*atau*NG)/90 + 
     a2^2*atau*NG + (20*as^2*atau*NG)/9 - 
     (a1^2*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau)*NG)/720 + 
     (a2^2*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau)*NG)/16 + 
     (5*as^2*(-a1 - 9*a2 + 18*ab - 32*as + 6*at + 4*atau)*NG)/9 - 
     (4*a1^3*NG^2)/405 + (4*a2^3*NG^2)/9 + (320*as^3*NG^2)/81)/ep^2 + 
   ((6383*a1^3)/72000 + (921*a1^2*a2)/1600 - (227*a1*a2^2)/64 - 
     (14677*a2^3)/1728 + (2741*a1^2*ab)/57600 + (2831*a1*a2*ab)/640 + 
     (16413*a2^2*ab)/256 - (1981*a1*ab^2)/240 - (531*a2*ab^2)/16 + 
     (113*ab^3)/8 - (449*a1^2*as)/900 - (51*a1*a2*as)/20 + 22*a2^2*as - 
     6*a1*ab*as - 56*a2*ab*as - (157*ab^2*as)/3 + (2453*a1*as^2)/180 + 
     (177*a2*as^2)/4 + (4799*ab*as^2)/18 - (2498*as^3)/3 - 
     (47369*a1^2*at)/57600 + (1089*a1*a2*at)/640 + (4551*a2^2*at)/256 - 
     (1401*a1*ab*at)/160 - (769*a2*ab*at)/32 + (739*ab^2*at)/48 - 
     (161*a1*as*at)/18 - (9*a2*as*at)/2 + 9*ab*as*at - (277*as^2*at)/6 - 
     (121*a1*at^2)/160 - (761*a2*at^2)/32 + (275*ab*at^2)/8 + 
     (82*as*at^2)/3 + (159*at^3)/16 - (17159*a1^2*atau)/9600 - 
     (411*a1*a2*atau)/320 + (1347*a2^2*atau)/128 - (137*a1*ab*atau)/30 - 
     (27*a2*ab*atau)/4 + (7*ab^2*atau)/2 + (5*ab*as*atau)/6 + 
     (293*a1*at*atau)/360 - (51*a2*at*atau)/8 + (7*ab*at*atau)/6 - 
     (43*as*at*atau)/18 + (22*at^2*atau)/3 - (9*a1*atau^2)/16 - 
     (105*a2*atau^2)/16 + (69*ab*atau^2)/8 + (53*at*atau^2)/12 + 
     (71*atau^3)/48 - (3*a1^2*lam)/16 - (9*a1*a2*lam)/40 - (57*a2^2*lam)/16 - 
     (139*a1*ab*lam)/30 - (45*a2*ab*lam)/2 + 66*ab^2*lam + (16*ab*as*lam)/3 + 
     31*ab*at*lam + 5*at^2*lam + 10*ab*atau*lam + 5*atau^2*lam + 3*a1*lam^2 + 
     15*a2*lam^2 + (5*ab*lam^2)/4 - (97*at*lam^2)/4 - (15*atau*lam^2)/2 - 
     12*lam^3 + (16201*a1^3*NG)/32400 + (661*a1^2*a2*NG)/1200 + 
     (77*a1*a2^2*NG)/80 - (1139*a2^3*NG)/432 - (59*a1^2*ab*NG)/48 - 
     (117*a2^2*ab*NG)/16 - (899*a1^2*as*NG)/2700 + (19*a2^2*as*NG)/4 + 
     (428*a1*as^2*NG)/135 + (38*a2*as^2*NG)/3 - 18*ab*as^2*NG + 
     (8864*as^3*NG)/81 - (239*a1^2*at*NG)/720 - (23*a2^2*at*NG)/16 - 
     (14*as^2*at*NG)/9 - (39*a1^2*atau*NG)/40 - (7*a2^2*atau*NG)/8 + 
     (62*a1^3*NG^2)/243 + (50*a2^3*NG^2)/27 + (1120*as^3*NG^2)/243 - 
     (3*a1^3*z3)/200 - (3*a1^2*a2*z3)/40 - (9*a1*a2^2*z3)/40 + 
     (15*a2^3*z3)/8 - (57*a1^2*ab*z3)/200 - (3*a1*a2*ab*z3)/5 - 
     (243*a2^2*ab*z3)/8 + (9*ab^3*z3)/2 + (44*a1*ab*as*z3)/5 + 
     60*a2*ab*as*z3 - 76*ab*as^2*z3 - (13*a1^2*at*z3)/600 + 
     (63*a1*a2*at*z3)/20 - (75*a2^2*at*z3)/8 + (77*a1*ab*at*z3)/30 - 
     (3*a2*ab*at*z3)/2 + (4*a1*as*at*z3)/3 - 36*a2*as*at*z3 - 
     (32*ab*as*at*z3)/3 - (44*as^2*at*z3)/3 - (17*a1*at^2*z3)/30 + 
     (21*a2*at^2*z3)/2 - 16*ab*at^2*z3 - (64*as*at^2*z3)/3 + (3*at^3*z3)/2 + 
     (117*a1^2*atau*z3)/100 + (18*a1*a2*atau*z3)/5 - (33*a2^2*atau*z3)/4 + 
     (7*a1*ab*atau*z3)/5 - 3*a2*ab*atau*z3 - (6*a1*at*atau*z3)/5 + 
     3*a2*at*atau*z3 - (9*a1*atau^2*z3)/5 + 3*a2*atau^2*z3 + atau^3*z3 - 
     (19*a1^3*NG*z3)/45 - (a1^2*a2*NG*z3)/5 - (3*a1*a2^2*NG*z3)/5 + 
     15*a2^3*NG*z3 - (44*a1^2*as*NG*z3)/45 - 12*a2^2*as*NG*z3 - 
     (176*a1*as^2*NG*z3)/45 - 16*a2*as^2*NG*z3 + (640*as^3*NG*z3)/9)/ep);

(* 
  Renormalization constant for Tau Yukawa *squared* : atau = Ytau^2/(16 Pi^2) 
 *)

Zatau = 1 + ((-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau)*h^2)/(4*ep) + 
 h^4*(((387*a1^2)/160 + (81*a1*a2)/16 + (339*a2^2)/32 - (57*a1*ab)/8 - 
     (81*a2*ab)/8 + (45*ab^2)/4 - 12*ab*as - (321*a1*at)/40 - (81*a2*at)/8 + 
     (27*ab*at)/2 - 12*as*at + (45*at^2)/4 - (135*a1*atau)/16 - 
     (135*a2*atau)/16 + (51*ab*atau)/4 + (51*at*atau)/4 + (25*atau^2)/4 - 
     (3*a1^2*NG)/2 - (3*a2^2*NG)/2)/ep^2 + 
   ((51*a1^2)/400 + (27*a1*a2)/40 - (35*a2^2)/8 + (5*a1*ab)/16 + 
     (45*a2*ab)/16 - (27*ab^2)/8 + 10*ab*as + (17*a1*at)/16 + (45*a2*at)/16 + 
     (3*ab*at)/4 + 10*as*at - (27*at^2)/8 + (537*a1*atau)/160 + 
     (165*a2*atau)/32 - (27*ab*atau)/8 - (27*at*atau)/8 - (3*atau^2)/2 - 
     6*atau*lam + 3*lam^2 + (11*a1^2*NG)/10 + (a2^2*NG)/2)/ep) + 
 h^6*(((-4551*a1^3)/12800 - (3321*a1^2*a2)/2560 - (5373*a1*a2^2)/512 - 
     (73829*a2^3)/1536 + (1389*a1^2*ab)/640 + (549*a1*a2*ab)/64 + 
     (3633*a2^2*ab)/128 - (99*a1*ab^2)/8 - (243*a2*ab^2)/8 + (63*ab^3)/2 + 
     (31*a1*ab*as)/2 + (63*a2*ab*as)/2 - 72*ab^2*as + 76*ab*as^2 + 
     (2229*a1^2*at)/640 + (3501*a1*a2*at)/320 + (3633*a2^2*at)/128 - 
     (603*a1*ab*at)/40 - (243*a2*ab*at)/8 + 36*ab^2*at + (203*a1*as*at)/10 + 
     (63*a2*as*at)/2 - 72*ab*as*at + 76*as^2*at - (711*a1*at^2)/40 - 
     (243*a2*at^2)/8 + 36*ab*at^2 - 72*as*at^2 + (63*at^3)/2 + 
     (1695*a1^2*atau)/256 + (1755*a1*a2*atau)/128 + (6055*a2^2*atau)/256 - 
     (177*a1*ab*atau)/8 - (243*a2*ab*atau)/8 + (147*ab^2*atau)/4 - 
     33*ab*as*atau - (123*a1*at*atau)/5 - (243*a2*at*atau)/8 + 
     (183*ab*at*atau)/4 - 33*as*at*atau + (147*at^2*atau)/4 - 
     (2025*a1*atau^2)/128 - (2025*a2*atau^2)/128 + (831*ab*atau^2)/32 + 
     (831*at*atau^2)/32 + (625*atau^3)/64 + 
     (369*a1^2*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/2560 + 
     (81*a1*a2*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/256 + 
     (597*a2^2*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/512 - 
     (15*a1*ab*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/32 - 
     (27*a2*ab*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/32 + 
     (9*ab^2*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/8 - 
     (3*ab*as*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/2 - 
     (93*a1*at*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/160 - 
     (27*a2*at*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/32 + 
     (9*ab*at*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/8 - 
     (3*as*at*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/2 + 
     (9*at^2*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/8 - 
     (45*a1*atau*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/64 - 
     (45*a2*atau*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/64 + 
     (9*ab*atau*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/8 + 
     (9*at*atau*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/8 + 
     (75*atau^2*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/128 + 
     (119*a1^3*NG)/80 + (27*a1^2*a2*NG)/16 + (27*a1*a2^2*NG)/16 + 
     (769*a2^3*NG)/48 - (29*a1^2*ab*NG)/12 - (15*a2^2*ab*NG)/4 - 
     (16*ab*as^2*NG)/3 - (169*a1^2*at*NG)/60 - (15*a2^2*at*NG)/4 - 
     (16*as^2*at*NG)/3 - (25*a1^2*atau*NG)/8 - (25*a2^2*atau*NG)/8 - 
     (3*a1^2*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau)*NG)/16 - 
     (3*a2^2*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau)*NG)/16 - 
     (4*a1^3*NG^2)/3 - (4*a2^3*NG^2)/3)/ep^3 + 
   ((-4319*a1^3)/16000 - (4977*a1^2*a2)/3200 + (93*a1*a2^2)/40 + 
     (33523*a2^3)/576 + (173*a1^2*ab)/3200 - (1383*a1*a2*ab)/320 - 
     (3351*a2^2*ab)/128 + (2643*a1*ab^2)/320 + (2007*a2*ab^2)/64 - 
     (435*ab^3)/16 - (217*a1*ab*as)/20 - (69*a2*ab*as)/4 + 84*ab^2*as - 
     198*ab*as^2 + (161*a1^2*at)/3200 - (345*a1*a2*at)/64 - 
     (3351*a2^2*at)/128 + (457*a1*ab*at)/160 + (693*a2*ab*at)/32 - 
     (141*ab^2*at)/16 - (313*a1*as*at)/20 - (69*a2*as*at)/4 + 44*ab*as*at - 
     198*as^2*at + (4419*a1*at^2)/320 + (2007*a2*at^2)/64 - 
     (141*ab*at^2)/16 + 84*as*at^2 - (435*at^3)/16 - (30843*a1^2*atau)/6400 - 
     (9243*a1*a2*atau)/640 - (9087*a2^2*atau)/256 + (1145*a1*ab*atau)/64 + 
     (2097*a2*ab*atau)/64 - (699*ab^2*atau)/32 + (83*ab*as*atau)/2 + 
     (6721*a1*at*atau)/320 + (2097*a2*at*atau)/64 - (241*ab*at*atau)/16 + 
     (83*as*at*atau)/2 - (699*at^2*atau)/32 + (2115*a1*atau^2)/128 + 
     (2979*a2*atau^2)/128 - (681*ab*atau^2)/32 - (681*at*atau^2)/32 - 
     (39*atau^3)/8 + (51*a1^2*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/
      3200 + (27*a1*a2*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/320 - 
     (35*a2^2*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/64 + 
     (5*a1*ab*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/128 + 
     (45*a2*ab*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/128 - 
     (27*ab^2*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/64 + 
     (5*ab*as*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/4 + 
     (17*a1*at*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/128 + 
     (45*a2*at*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/128 + 
     (3*ab*at*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/32 + 
     (5*as*at*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/4 - 
     (27*at^2*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/64 + 
     (537*a1*atau*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/1280 + 
     (165*a2*atau*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/256 - 
     (27*ab*atau*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/64 - 
     (27*at*atau*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/64 - 
     (3*atau^2*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau))/16 + 
     (27*a1^2*lam)/200 + (9*a1*a2*lam)/20 + (9*a2^2*lam)/8 - 18*ab^2*lam - 
     18*at^2*lam + (261*a1*atau*lam)/20 + (81*a2*atau*lam)/4 - 
     27*ab*atau*lam - 27*at*atau*lam - (57*atau^2*lam)/2 - 
     (3*atau*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau)*lam)/4 - 
     (207*a1*lam^2)/40 - (99*a2*lam^2)/8 + (45*ab*lam^2)/2 + 
     (45*at*lam^2)/2 - (45*atau*lam^2)/4 + 
     (3*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau)*lam^2)/8 + 24*lam^3 - 
     (2401*a1^3*NG)/1200 - (111*a1^2*a2*NG)/80 - (33*a1*a2^2*NG)/80 - 
     (2749*a2^3*NG)/144 + (53*a1^2*ab*NG)/30 + 3*a2^2*ab*NG - 
     (11*a1^2*as*NG)/5 - 3*a2^2*as*NG + (40*ab*as^2*NG)/3 + 
     (83*a1^2*at*NG)/30 + 3*a2^2*at*NG + (40*as^2*at*NG)/3 + 
     (47*a1^2*atau*NG)/10 + (15*a2^2*atau*NG)/4 + 
     (11*a1^2*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau)*NG)/80 + 
     (a2^2*(-9*a1 - 9*a2 + 12*ab + 12*at + 10*atau)*NG)/16 + 
     (44*a1^3*NG^2)/45 + (4*a2^3*NG^2)/9)/ep^2 + 
   ((-12119*a1^3)/24000 + (1269*a1^2*a2)/1600 + (2457*a1*a2^2)/320 - 
     (14677*a2^3)/1728 - (32191*a1^2*ab)/28800 + (1823*a1*a2*ab)/320 + 
     (4041*a2^2*ab)/128 - (411*a1*ab^2)/80 - (387*a2*ab^2)/16 + 
     (263*ab^3)/16 - (991*a1*ab*as)/180 - (163*a2*ab*as)/4 + (5*ab^2*as)/2 + 
     (910*ab*as^2)/9 - (3055*a1^2*at)/1152 + (1139*a1*a2*at)/320 + 
     (2121*a2^2*at)/128 - (139*a1*ab*at)/40 - (129*a2*ab*at)/8 + 
     (277*ab^2*at)/16 - (2419*a1*as*at)/180 - (163*a2*as*at)/4 + 
     19*ab*as*at + (910*as^2*at)/9 - (319*a1*at^2)/80 - (387*a2*at^2)/16 + 
     (277*ab*at^2)/16 + (5*as*at^2)/2 + (263*at^3)/16 + 
     (1821*a1^2*atau)/1280 - (909*a1*a2*atau)/640 + (11025*a2^2*atau)/256 - 
     (29*a1*ab*atau)/20 - (45*a2*ab*atau)/4 + (93*ab^2*atau)/8 - 
     32*ab*as*atau - (77*a1*at*atau)/20 - (45*a2*at*atau)/4 - 
     (29*ab*at*atau)/4 - 32*as*at*atau + (93*at^2*atau)/8 - 
     (153*a1*atau^2)/16 - (177*a2*atau^2)/16 + 3*ab*atau^2 + 3*at*atau^2 - 
     (10*atau^3)/3 - (207*a1^2*lam)/80 + (87*a1*a2*lam)/40 - 
     (57*a2^2*lam)/16 + 15*ab^2*lam + 15*at^2*lam - (33*a1*atau*lam)/10 - 
     (45*a2*atau*lam)/2 + 30*ab*atau*lam + 30*at*atau*lam + 36*atau^2*lam + 
     3*a1*lam^2 + 15*a2*lam^2 - (45*ab*lam^2)/2 - (45*at*lam^2)/2 + 
     (65*atau*lam^2)/4 - 12*lam^3 + (15769*a1^3*NG)/3600 + 
     (87*a1^2*a2*NG)/400 - (123*a1*a2^2*NG)/80 - (1139*a2^3*NG)/432 - 
     (31*a1^2*ab*NG)/120 - (21*a2^2*ab*NG)/8 + (803*a1^2*as*NG)/100 + 
     (39*a2^2*as*NG)/4 - (32*ab*as^2*NG)/3 - (127*a1^2*at*NG)/120 - 
     (21*a2^2*at*NG)/8 - (32*as^2*at*NG)/3 - (273*a1^2*atau*NG)/80 - 
     (89*a2^2*atau*NG)/16 + (38*a1^3*NG^2)/27 + (50*a2^3*NG^2)/27 - 
     (27*a1^3*z3)/200 - (27*a1^2*a2*z3)/40 - (9*a1*a2^2*z3)/40 + 
     (15*a2^3*z3)/8 - (29*a1^2*ab*z3)/100 - (9*a1*a2*ab*z3)/5 - 
     (99*a2^2*ab*z3)/4 + (9*a1*ab^2*z3)/5 + 9*a2*ab^2*z3 + 3*ab^3*z3 + 
     4*a1*ab*as*z3 + 36*a2*ab*as*z3 - 24*ab^2*as*z3 - 8*ab*as^2*z3 - 
     (1157*a1^2*at*z3)/100 - (99*a1*a2*at*z3)/10 - (81*a2^2*at*z3)/4 + 
     (8*a1*ab*at*z3)/5 + (68*a1*as*at*z3)/5 + 36*a2*as*at*z3 - 
     16*ab*as*at*z3 - 8*as^2*at*z3 - (3*a1*at^2*z3)/5 + 9*a2*at^2*z3 - 
     24*as*at^2*z3 + 3*at^3*z3 - (9*a1^2*atau*z3)/8 + 
     (117*a1*a2*atau*z3)/10 - (111*a2^2*atau*z3)/8 - (3*a1*ab*atau*z3)/5 - 
     9*a2*ab*atau*z3 + 24*ab*as*atau*z3 + (6*a1*at*atau*z3)/5 - 
     9*a2*at*atau*z3 + 24*as*at*atau*z3 + (5*atau^3*z3)/2 - 
     (19*a1^3*NG*z3)/5 - (9*a1^2*a2*NG*z3)/5 - (3*a1*a2^2*NG*z3)/5 + 
     15*a2^3*NG*z3 - (44*a1^2*as*NG*z3)/5 - 12*a2^2*as*NG*z3)/ep);



==> anc/betayu.m <==
(* 
  beta-function for Top Yukawa *squared* : at = Yt^2/(16 Pi^2) 
 *)
bat = at*((-17*a1)/20 - (9*a2)/4 + (3*ab)/2 - 8*as + (9*at)/2 + atau)*h^2 + 
     at*h^4*((9*a1^2)/200 - (9*a1*a2)/20 - (35*a2^2)/4 + (7*a1*ab)/80 + 
       (99*a2*ab)/16 - ab^2/4 + (19*a1*as)/15 + 9*a2*as + 4*ab*as - 
       (404*as^2)/3 + (393*a1*at)/80 + (225*a2*at)/16 - (11*ab*at)/4 + 
       36*as*at - 12*at^2 + (15*a1*atau)/8 + (15*a2*atau)/8 + (5*ab*atau)/4 - 
       (9*at*atau)/4 - (9*atau^2)/4 - 12*at*lam + 6*lam^2 + (29*a1^2*NG)/45 + 
       a2^2*NG + (80*as^2*NG)/9) + at*h^6*((18103*a1^3)/24000 + 
       (3243*a1^2*a2)/1600 + (927*a1*a2^2)/320 - (14677*a2^3)/576 - 
       (35153*a1^2*ab)/19200 + (747*a1*a2*ab)/128 + (13653*a2^2*ab)/256 - 
       (959*a1*ab^2)/160 - (2283*a2*ab^2)/32 + (477*ab^3)/16 - 
       (1187*a1^2*as)/300 - (321*a1*a2*as)/20 + 66*a2^2*as - 
       (457*a1*ab*as)/30 - (27*a2*ab*as)/2 + 82*ab^2*as - (127*a1*as^2)/60 + 
       (531*a2*as^2)/4 - (277*ab*as^2)/2 - 2498*as^3 - 
       (44179*a1^2*at)/19200 + (8097*a1*a2*at)/640 + (49239*a2^2*at)/256 - 
       (1383*a1*ab*at)/160 - (2307*a2*ab*at)/32 + (825*ab^2*at)/8 - 
       (126*a1*as*at)/5 - 168*a2*as*at + 27*ab*as*at + (4799*as^2*at)/6 - 
       (2437*a1*at^2)/80 - (1593*a2*at^2)/16 + (739*ab*at^2)/16 - 
       157*as*at^2 + (339*at^3)/8 - (4043*a1^2*atau)/640 - 
       (1041*a1*a2*atau)/320 + (2121*a2^2*atau)/128 + (491*a1*ab*atau)/120 - 
       (153*a2*ab*atau)/8 + 22*ab^2*atau - (43*ab*as*atau)/6 - 
       (63*a1*at*atau)/5 - (81*a2*at*atau)/4 + (7*ab*at*atau)/2 + 
       (5*as*at*atau)/2 + (21*at^2*atau)/2 - (27*a1*atau^2)/16 - 
       (315*a2*atau^2)/16 + (53*ab*atau^2)/4 + (207*at*atau^2)/8 + 
       (71*atau^3)/16 - (1089*a1^2*lam)/400 + (117*a1*a2*lam)/40 - 
       (171*a2^2*lam)/16 + 15*ab^2*lam - (127*a1*at*lam)/10 - 
       (135*a2*at*lam)/2 + 93*ab*at*lam + 16*as*at*lam + 198*at^2*lam + 
       30*at*atau*lam + 15*atau^2*lam + 9*a1*lam^2 + 45*a2*lam^2 - 
       (291*ab*lam^2)/4 + (15*at*lam^2)/4 - (45*atau*lam^2)/2 - 36*lam^3 + 
       (53413*a1^3*NG)/10800 + (241*a1^2*a2*NG)/400 - (9*a1*a2^2*NG)/80 - 
       (1139*a2^3*NG)/144 - (23*a1^2*ab*NG)/240 - (69*a2^2*ab*NG)/16 + 
       (5281*a1^2*as*NG)/900 + (57*a2^2*as*NG)/4 + (88*a1*as^2*NG)/9 + 
       38*a2*as^2*NG - (14*ab*as^2*NG)/3 + (8864*as^3*NG)/27 - 
       (115*a1^2*at*NG)/16 - (351*a2^2*at*NG)/16 - 54*as^2*at*NG - 
       (117*a1^2*atau*NG)/40 - (21*a2^2*atau*NG)/8 + (146*a1^3*NG^2)/81 + 
       (50*a2^3*NG^2)/9 + (1120*as^3*NG^2)/81 - (153*a1^3*z3)/1000 - 
       (153*a1^2*a2*z3)/200 - (27*a1*a2^2*z3)/40 + (45*a2^3*z3)/8 - 
       (199*a1^2*ab*z3)/200 + (27*a1*a2*ab*z3)/10 - (225*a2^2*ab*z3)/8 + 
       (19*a1*ab^2*z3)/10 + (63*a2*ab^2*z3)/2 + (9*ab^3*z3)/2 - 
       (28*a1*ab*as*z3)/5 - 108*a2*ab*as*z3 - 64*ab^2*as*z3 - 44*ab*as^2*z3 - 
       (93*a1^2*at*z3)/200 + (369*a1*a2*at*z3)/20 - (729*a2^2*at*z3)/8 + 
       (a1*ab*at*z3)/2 - (9*a2*ab*at*z3)/2 - 48*ab^2*at*z3 + 36*a1*as*at*z3 + 
       180*a2*as*at*z3 - 32*ab*as*at*z3 - 228*as^2*at*z3 + (27*at^3*z3)/2 - 
       (807*a1^2*atau*z3)/100 - (9*a1*a2*atau*z3)/5 - (81*a2^2*atau*z3)/4 - 
       (27*a1*ab*atau*z3)/5 + 9*a2*ab*atau*z3 + (24*a1*at*atau*z3)/5 - 
       9*a2*at*atau*z3 - (27*a1*atau^2*z3)/5 + 9*a2*atau^2*z3 + 3*atau^3*z3 - 
       (323*a1^3*NG*z3)/75 - (51*a1^2*a2*NG*z3)/25 - (9*a1*a2^2*NG*z3)/5 + 
       45*a2^3*NG*z3 - (748*a1^2*as*NG*z3)/75 - 36*a2^2*as*NG*z3 - 
       (176*a1*as^2*NG*z3)/15 - 48*a2*as^2*NG*z3 + (640*as^3*NG*z3)/3);

 
(* 
  beta-function for Bottom Yukawa *squared* : ab = Yb^2/(16 Pi^2) 
 *)
bab = ab*(-a1/4 - (9*a2)/4 + (9*ab)/2 - 8*as + (3*at)/2 + atau)*h^2 + 
     ab*h^4*((-29*a1^2)/200 - (27*a1*a2)/20 - (35*a2^2)/4 + (237*a1*ab)/80 + 
       (225*a2*ab)/16 - 12*ab^2 + (31*a1*as)/15 + 9*a2*as + 36*ab*as - 
       (404*as^2)/3 + (91*a1*at)/80 + (99*a2*at)/16 - (11*ab*at)/4 + 
       4*as*at - at^2/4 + (15*a1*atau)/8 + (15*a2*atau)/8 - (9*ab*atau)/4 + 
       (5*at*atau)/4 - (9*atau^2)/4 - 12*ab*lam + 6*lam^2 - (a1^2*NG)/45 + 
       a2^2*NG + (80*as^2*NG)/9) + ab*h^6*((6383*a1^3)/24000 + 
       (2763*a1^2*a2)/1600 - (681*a1*a2^2)/64 - (14677*a2^3)/576 + 
       (2741*a1^2*ab)/19200 + (8493*a1*a2*ab)/640 + (49239*a2^2*ab)/256 - 
       (1981*a1*ab^2)/80 - (1593*a2*ab^2)/16 + (339*ab^3)/8 - 
       (449*a1^2*as)/300 - (153*a1*a2*as)/20 + 66*a2^2*as - 18*a1*ab*as - 
       168*a2*ab*as - 157*ab^2*as + (2453*a1*as^2)/60 + (531*a2*as^2)/4 + 
       (4799*ab*as^2)/6 - 2498*as^3 - (47369*a1^2*at)/19200 + 
       (3267*a1*a2*at)/640 + (13653*a2^2*at)/256 - (4203*a1*ab*at)/160 - 
       (2307*a2*ab*at)/32 + (739*ab^2*at)/16 - (161*a1*as*at)/6 - 
       (27*a2*as*at)/2 + 27*ab*as*at - (277*as^2*at)/2 - (363*a1*at^2)/160 - 
       (2283*a2*at^2)/32 + (825*ab*at^2)/8 + 82*as*at^2 + (477*at^3)/16 - 
       (17159*a1^2*atau)/3200 - (1233*a1*a2*atau)/320 + 
       (4041*a2^2*atau)/128 - (137*a1*ab*atau)/10 - (81*a2*ab*atau)/4 + 
       (21*ab^2*atau)/2 + (5*ab*as*atau)/2 + (293*a1*at*atau)/120 - 
       (153*a2*at*atau)/8 + (7*ab*at*atau)/2 - (43*as*at*atau)/6 + 
       22*at^2*atau - (27*a1*atau^2)/16 - (315*a2*atau^2)/16 + 
       (207*ab*atau^2)/8 + (53*at*atau^2)/4 + (71*atau^3)/16 - 
       (9*a1^2*lam)/16 - (27*a1*a2*lam)/40 - (171*a2^2*lam)/16 - 
       (139*a1*ab*lam)/10 - (135*a2*ab*lam)/2 + 198*ab^2*lam + 16*ab*as*lam + 
       93*ab*at*lam + 15*at^2*lam + 30*ab*atau*lam + 15*atau^2*lam + 
       9*a1*lam^2 + 45*a2*lam^2 + (15*ab*lam^2)/4 - (291*at*lam^2)/4 - 
       (45*atau*lam^2)/2 - 36*lam^3 + (16201*a1^3*NG)/10800 + 
       (661*a1^2*a2*NG)/400 + (231*a1*a2^2*NG)/80 - (1139*a2^3*NG)/144 - 
       (59*a1^2*ab*NG)/16 - (351*a2^2*ab*NG)/16 - (899*a1^2*as*NG)/900 + 
       (57*a2^2*as*NG)/4 + (428*a1*as^2*NG)/45 + 38*a2*as^2*NG - 
       54*ab*as^2*NG + (8864*as^3*NG)/27 - (239*a1^2*at*NG)/240 - 
       (69*a2^2*at*NG)/16 - (14*as^2*at*NG)/3 - (117*a1^2*atau*NG)/40 - 
       (21*a2^2*atau*NG)/8 + (62*a1^3*NG^2)/81 + (50*a2^3*NG^2)/9 + 
       (1120*as^3*NG^2)/81 - (9*a1^3*z3)/200 - (9*a1^2*a2*z3)/40 - 
       (27*a1*a2^2*z3)/40 + (45*a2^3*z3)/8 - (171*a1^2*ab*z3)/200 - 
       (9*a1*a2*ab*z3)/5 - (729*a2^2*ab*z3)/8 + (27*ab^3*z3)/2 + 
       (132*a1*ab*as*z3)/5 + 180*a2*ab*as*z3 - 228*ab*as^2*z3 - 
       (13*a1^2*at*z3)/200 + (189*a1*a2*at*z3)/20 - (225*a2^2*at*z3)/8 + 
       (77*a1*ab*at*z3)/10 - (9*a2*ab*at*z3)/2 + 4*a1*as*at*z3 - 
       108*a2*as*at*z3 - 32*ab*as*at*z3 - 44*as^2*at*z3 - 
       (17*a1*at^2*z3)/10 + (63*a2*at^2*z3)/2 - 48*ab*at^2*z3 - 
       64*as*at^2*z3 + (9*at^3*z3)/2 + (351*a1^2*atau*z3)/100 + 
       (54*a1*a2*atau*z3)/5 - (99*a2^2*atau*z3)/4 + (21*a1*ab*atau*z3)/5 - 
       9*a2*ab*atau*z3 - (18*a1*at*atau*z3)/5 + 9*a2*at*atau*z3 - 
       (27*a1*atau^2*z3)/5 + 9*a2*atau^2*z3 + 3*atau^3*z3 - 
       (19*a1^3*NG*z3)/15 - (3*a1^2*a2*NG*z3)/5 - (9*a1*a2^2*NG*z3)/5 + 
       45*a2^3*NG*z3 - (44*a1^2*as*NG*z3)/15 - 36*a2^2*as*NG*z3 - 
       (176*a1*as^2*NG*z3)/15 - 48*a2*as^2*NG*z3 + (640*as^3*NG*z3)/3);
 

(* 
  beta-function for Tau Yukawa *squared* : atau = Ytau^2/(16 Pi^2) 
 *)
batau = atau*((-9*a1)/4 - (9*a2)/4 + 3*ab + 3*at + (5*atau)/2)*h^2 + 
     atau*h^4*((51*a1^2)/200 + (27*a1*a2)/20 - (35*a2^2)/4 + (5*a1*ab)/8 + 
       (45*a2*ab)/8 - (27*ab^2)/4 + 20*ab*as + (17*a1*at)/8 + (45*a2*at)/8 + 
       (3*ab*at)/2 + 20*as*at - (27*at^2)/4 + (537*a1*atau)/80 + 
       (165*a2*atau)/16 - (27*ab*atau)/4 - (27*at*atau)/4 - 3*atau^2 - 
       12*atau*lam + 6*lam^2 + (11*a1^2*NG)/5 + a2^2*NG) + 
     atau*h^6*((-12119*a1^3)/8000 + (3807*a1^2*a2)/1600 + 
       (7371*a1*a2^2)/320 - (14677*a2^3)/576 - (32191*a1^2*ab)/9600 + 
       (5469*a1*a2*ab)/320 + (12123*a2^2*ab)/128 - (1233*a1*ab^2)/80 - 
       (1161*a2*ab^2)/16 + (789*ab^3)/16 - (991*a1*ab*as)/60 - 
       (489*a2*ab*as)/4 + (15*ab^2*as)/2 + (910*ab*as^2)/3 - 
       (3055*a1^2*at)/384 + (3417*a1*a2*at)/320 + (6363*a2^2*at)/128 - 
       (417*a1*ab*at)/40 - (387*a2*ab*at)/8 + (831*ab^2*at)/16 - 
       (2419*a1*as*at)/60 - (489*a2*as*at)/4 + 57*ab*as*at + 
       (910*as^2*at)/3 - (957*a1*at^2)/80 - (1161*a2*at^2)/16 + 
       (831*ab*at^2)/16 + (15*as*at^2)/2 + (789*at^3)/16 + 
       (5463*a1^2*atau)/1280 - (2727*a1*a2*atau)/640 + 
       (33075*a2^2*atau)/256 - (87*a1*ab*atau)/20 - (135*a2*ab*atau)/4 + 
       (279*ab^2*atau)/8 - 96*ab*as*atau - (231*a1*at*atau)/20 - 
       (135*a2*at*atau)/4 - (87*ab*at*atau)/4 - 96*as*at*atau + 
       (279*at^2*atau)/8 - (459*a1*atau^2)/16 - (531*a2*atau^2)/16 + 
       9*ab*atau^2 + 9*at*atau^2 - 10*atau^3 - (621*a1^2*lam)/80 + 
       (261*a1*a2*lam)/40 - (171*a2^2*lam)/16 + 45*ab^2*lam + 45*at^2*lam - 
       (99*a1*atau*lam)/10 - (135*a2*atau*lam)/2 + 90*ab*atau*lam + 
       90*at*atau*lam + 108*atau^2*lam + 9*a1*lam^2 + 45*a2*lam^2 - 
       (135*ab*lam^2)/2 - (135*at*lam^2)/2 + (195*atau*lam^2)/4 - 36*lam^3 + 
       (15769*a1^3*NG)/1200 + (261*a1^2*a2*NG)/400 - (369*a1*a2^2*NG)/80 - 
       (1139*a2^3*NG)/144 - (31*a1^2*ab*NG)/40 - (63*a2^2*ab*NG)/8 + 
       (2409*a1^2*as*NG)/100 + (117*a2^2*as*NG)/4 - 32*ab*as^2*NG - 
       (127*a1^2*at*NG)/40 - (63*a2^2*at*NG)/8 - 32*as^2*at*NG - 
       (819*a1^2*atau*NG)/80 - (267*a2^2*atau*NG)/16 + (38*a1^3*NG^2)/9 + 
       (50*a2^3*NG^2)/9 - (81*a1^3*z3)/200 - (81*a1^2*a2*z3)/40 - 
       (27*a1*a2^2*z3)/40 + (45*a2^3*z3)/8 - (87*a1^2*ab*z3)/100 - 
       (27*a1*a2*ab*z3)/5 - (297*a2^2*ab*z3)/4 + (27*a1*ab^2*z3)/5 + 
       27*a2*ab^2*z3 + 9*ab^3*z3 + 12*a1*ab*as*z3 + 108*a2*ab*as*z3 - 
       72*ab^2*as*z3 - 24*ab*as^2*z3 - (3471*a1^2*at*z3)/100 - 
       (297*a1*a2*at*z3)/10 - (243*a2^2*at*z3)/4 + (24*a1*ab*at*z3)/5 + 
       (204*a1*as*at*z3)/5 + 108*a2*as*at*z3 - 48*ab*as*at*z3 - 
       24*as^2*at*z3 - (9*a1*at^2*z3)/5 + 27*a2*at^2*z3 - 72*as*at^2*z3 + 
       9*at^3*z3 - (27*a1^2*atau*z3)/8 + (351*a1*a2*atau*z3)/10 - 
       (333*a2^2*atau*z3)/8 - (9*a1*ab*atau*z3)/5 - 27*a2*ab*atau*z3 + 
       72*ab*as*atau*z3 + (18*a1*at*atau*z3)/5 - 27*a2*at*atau*z3 + 
       72*as*at*atau*z3 + (15*atau^3*z3)/2 - (57*a1^3*NG*z3)/5 - 
       (27*a1^2*a2*NG*z3)/5 - (9*a1*a2^2*NG*z3)/5 + 45*a2^3*NG*z3 - 
       (132*a1^2*as*NG*z3)/5 - 36*a2^2*as*NG*z3)
 

